Stochastic collocation on unstructured multivariate meshes

Collocation has become a standard tool for approximation of parameterized systems in the uncertainty quantification (UQ) community. Techniques for least-squares regularization, compressive sampling recovery, and interpolatory reconstruction are becoming standard tools used in a variety of applications. Selection of a collocation mesh is frequently a challenge, but methods that construct geometrically "unstructured" collocation meshes have shown great potential due to attractive theoretical properties and direct, simple generation and implementation. We investigate properties of these meshes, presenting stability and accuracy results that can be used as guides for generating stochastic collocation grids in multiple dimensions.

==> New plots/mat2dat.m <==
clear;clc
load d=4_HC_log_std.mat
data = [x_val,y_val];
save d=4_HC_log_std.dat -ascii data

==> New plots/readdata.m <==
clear;clc
open('d=4_HC_log_std.fig');
lh = findall(gcf,'type','line');
xc = get(lh, 'xdata');
yc = get(lh, 'ydata');
len = length(xc);

% for i = 1:len
%     x_val(1:length(xc{i}),i) = xc{i};
%     y_val(1:length(xc{i}),i) = yc{i};
% end

for i = 1:len/3
    x_val(1:length(xc{len-i+1}),i) = xc{len-i+1};
    y_val(1:length(xc{len-i+1}),i) = yc{len-i+1};
end

% x_val(:,1) = xc{7};
% x_val(:,2) = xc{8};
% x_val(:,3) = xc{9};
% y_val(:,1) = yc{7};
% y_val(:,2) = yc{8};
% y_val(:,3) = yc{9};
save d=4_HC_log_std x_val y_val
figure;semilogy(x_val,y_val,'.')
%figure;plot(x_val,y_val,'.')
legend('1','2','3','4','5')
